A polytopal discrete de Rham scheme for the exterior calculus Einstein's equations

In this work, based on the $3+1$ decomposition in [24, 33], we present a fully exterior calculus breakdown of spacetime and Einstein's equations. Links to the orthonormal frame approach [38] are drawn to help understand the variables in this context. Two formulations are derived, discretised and tested using the exterior calculus discrete de Rham complex [13], and some discrete quantities are shown to be conserved in one of the cases.

==> results/ecddr-einstein-wp/gowdy/stab_0.1/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.1/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_0.1/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.1/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_0.5/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.5/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_0.5/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.5/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_0.5/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.5/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_0.5/Voro-small-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=.5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_0.5/Voro-small-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_1/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
solver=pastixLU
#solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_1/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_1/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_1/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_1/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        relE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2Theta/$relE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $relE_L2Theta $relE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2Theta1 -- $relE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta E_L2B RateB relE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        relE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starTheta/$relE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        relE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starB/$relE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $relE_L2starTheta $relE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $relE_L2starB $relE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2starTheta1 -- $relE_L2starTheta -- $E_L2starB1 -- $relE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_1/Voro-small-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_1/Voro-small-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_10/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=10

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_10/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_20/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=20

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_20/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_30/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=30

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_30/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_5/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_5/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        relE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2Theta/$relE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $relE_L2Theta $relE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2Theta1 -- $relE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta E_L2B RateB relE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        relE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starTheta/$relE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        relE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starB/$relE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $relE_L2starTheta $relE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $relE_L2starB $relE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2starTheta1 -- $relE_L2starTheta -- $E_L2starB1 -- $relE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_5/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_5/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_5/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_5/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/gowdy/stab_5/Voro-small-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=5

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=5

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/gowdy/stab_5/Voro-small-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_1/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
solver=pastixLU
#solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_1/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_1/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_1/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_1/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_1/Voro-small-0_k1/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_1/Voro-small-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_10/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=10

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_10/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_10/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=10

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_10/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_20/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=20

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_20/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_20/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=20

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_20/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_30/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=30

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_30/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_30/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=30

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_30/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein-wp/kasner/stab_50/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
#executable_name="ecddr-einstein"
executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=50

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein-wp/kasner/stab_50/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein/kasner/Tetgen-Cube-0_k0/data.sh <==
#!/bin/bash

#Version
executable_name="ecddr-einstein"
#executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
#	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein/kasner/Tetgen-Cube-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        relE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2Theta/$relE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $relE_L2Theta $relE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2Theta1 -- $relE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta E_L2B RateB relE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        relE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starTheta/$relE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        relE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starB/$relE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $relE_L2starTheta $relE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $relE_L2starB $relE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2starTheta1 -- $relE_L2starTheta -- $E_L2starB1 -- $relE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein/kasner/Tetgen-Cube-0_k1/data.sh <==
#!/bin/bash

#Version
executable_name="ecddr-einstein"
#executable_name="ecddr-einstein-wp"

# Degree
k=1

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
#mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein/kasner/Tetgen-Cube-0_k1/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2Theta=$(awk '/^absE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        absE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2Theta/$absE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $absE_L2Theta $absE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2Theta1 -- $absE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD absE_L2D RateSumD E_L2Theta RateTheta absE_L2Theta RateSumTheta E_L2B RateB absE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      absE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starD=$(awk '/^absE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starTheta=$(awk '/^absE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldabsE_L2starB=$(awk '/^absE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        absE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starD/$absE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        absE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starTheta/$absE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        absE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldabsE_L2starB/$absE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $absE_L2starD $absE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $absE_L2starTheta $absE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $absE_L2starB $absE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $absE_L2starD -- $E_L2starTheta1 -- $absE_L2starTheta -- $E_L2starB1 -- $absE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile



==> results/ecddr-einstein/kasner/Voro-small-0_k0/data.sh <==
#!/bin/bash

#Version
executable_name="ecddr-einstein"
#executable_name="ecddr-einstein-wp"

# Degree
k=0

# Test case
# 0 - Minkowski solution
# 1 - Kasner solution
# 2 - Constant in space, linear in time solution
# 3 - Linear in space, linear in time solution
# 4 - Gowdy lapse, Minkowski solution 
# 5 - Gowdy solution
tcsol=1

# No. of time iterations
iter=-3

# Time
t_initial=1
t_final=1.1

# Implicit or explicit, and solver
is_implicit=true
#solver=pastixLU
solver=PardisoLU

# dt h scaling, dt = h^{k+h_scaling}
h_scaling=1

# Stabilisation parameter
stab_par=1

# Plot
plot=''
#plot="--plot plot"

# Mesh family
#mesh_family=Tetgen-Cube-0
#mesh_family=Cubic-Cells
#mesh_family=Tetgen-Cube-1
#mesh_family=Random-Hexahedra
#mesh_family=Prysmatic-Cells
#mesh_family=Voro-Tets-1
#mesh_family=Voro-Tets-2
mesh_family=Voro-small-0
#mesh_family=Voro-small-1
#mesh_family=Voro-small-2
#mesh_family=Voro-Cube-0

case ${mesh_family} in
    Tetgen-Cube-0)
#	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.1"
	mesh[1]="RF:Tetgen-Cube-0/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-0/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-0/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-0/RF_fmt/cube.5"
	mesh[5]="RF:Tetgen-Cube-0/RF_fmt/cube.6"
	;;
    Tetgen-Cube-1)
	mesh[1]="RF:Tetgen-Cube-1/RF_fmt/cube.2"
	mesh[2]="RF:Tetgen-Cube-1/RF_fmt/cube.3"
	mesh[3]="RF:Tetgen-Cube-1/RF_fmt/cube.4"
	mesh[4]="RF:Tetgen-Cube-1/RF_fmt/cube.5"
	;;
    Random-Hexahedra)
	mesh[1]="RF:Random-Hexahedra/RF_fmt/gcube.1"
	mesh[2]="RF:Random-Hexahedra/RF_fmt/gcube.2"
	mesh[3]="RF:Random-Hexahedra/RF_fmt/gcube.3"
	;;
    Prysmatic-Cells)
	mesh[1]="RF:Prysmatic-Cells/RF_fmt/vprism_4x4x4"
	mesh[2]="RF:Prysmatic-Cells/RF_fmt/vprism_8x8x8"
#	mesh[3]="RF:Prysmatic-Cells/RF_fmt/vprism_16x16x16"
	;;
    Cubic-Cells)
#	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_2x2x2"
	mesh[1]="RF:Cubic-Cells/RF_fmt/gcube_4x4x4"
	mesh[2]="RF:Cubic-Cells/RF_fmt/gcube_8x8x8"
#	mesh[3]="RF:Cubic-Cells/RF_fmt/gcube_16x16x16"
#	mesh[4]="RF:Cubic-Cells/RF_fmt/gcube_32x32x32"
	;;
    Voro-Tets-2)
	mesh[1]="RF:Voro-Tets-2/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-2/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-2/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-2/RF_fmt/voro.4"
        mesh[5]="RF:Voro-Tets-2/RF_fmt/voro.5"
	;;
    Voro-Tets-1)
	mesh[1]="RF:Voro-Tets-1/RF_fmt/voro.1"
	mesh[2]="RF:Voro-Tets-1/RF_fmt/voro.2"
	mesh[3]="RF:Voro-Tets-1/RF_fmt/voro.3"
	mesh[4]="RF:Voro-Tets-1/RF_fmt/voro.4"
	mesh[5]="RF:Voro-Tets-1/RF_fmt/voro.5"
	# mesh[6]="RF:Voro-Tets-1/RF_fmt/voro.6"
	;;
    Voro-small-0)
	mesh[1]="RF:Voro-small-0/RF_fmt/voro-2"
	mesh[2]="RF:Voro-small-0/RF_fmt/voro-4"
	mesh[3]="RF:Voro-small-0/RF_fmt/voro-6"
	mesh[4]="RF:Voro-small-0/RF_fmt/voro-8"
	mesh[5]="RF:Voro-small-0/RF_fmt/voro-10"
#	mesh[6]="RF:Voro-small-0/RF_fmt/voro-12"
#	mesh[7]="RF:Voro-small-0/RF_fmt/voro-14"
#	mesh[8]="RF:Voro-small-0/RF_fmt/voro-16"
	;;
    Voro-small-1)
	mesh[1]="RF:Voro-small-1/RF_fmt/voro.3"
	mesh[2]="RF:Voro-small-1/RF_fmt/voro.4"
	mesh[3]="RF:Voro-small-1/RF_fmt/voro.5"
	mesh[4]="RF:Voro-small-1/RF_fmt/voro.6"
	;;
    Voro-small-2)
	mesh[1]="RF:Voro-small-2/RF_fmt/voro.5"
	mesh[2]="RF:Voro-small-2/RF_fmt/voro.6"
	mesh[3]="RF:Voro-small-2/RF_fmt/voro.7"
	mesh[4]="RF:Voro-small-2/RF_fmt/voro.8"
	;;
    Voro-Cube-0)
	mesh[1]="RF:Voro-Cube-0/RF_fmt/voro.5"
	mesh[2]="RF:Voro-Cube-0/RF_fmt/voro.10"
	mesh[3]="RF:Voro-Cube-0/RF_fmt/voro.20"
#	mesh[4]="RF:Voro-Cube-0/RF_fmt/voro.30"
	;;
esac


==> results/ecddr-einstein/kasner/Voro-small-0_k0/runseries.sh <==
#!/bin/bash
#
# Execute file on series of meshes, and calculate outputs
#

# Options
if [[ $1 == "help" ]]; then
    echo -e "\nExecute tests using parameters in data.sh"
    exit;
fi;

# Load data
. data.sh

# File for times
timesfile="times.dat"

make $executable_name

origin=$(pwd)
if [ ! -f ../directories.sh ]; then
  echo "directories.sh does not exist. Please read the README.txt in the parent folder."
  exit
fi
. ../directories.sh

echo "Degree                 : $k"
echo "Mesh family            : $mesh_family"
echo "Stabilization parameter: $stab_par"
echo "Test case: solution    : $tcsol"
echo "Output directory       : $outdir"

outsubdir=${outdir}/${mesh_family}_k${k}
if [ ! -d $outsubdir ]; then
    mkdir -p $outsubdir
else
    \rm -r $outsubdir/*
fi

###
# EXECUTE FOR EACH MESH
nbmesh=${#mesh[@]}
for i in `seq 1 $nbmesh`;
do
    if [[ ${#iter[@]} < $nbmesh-1 ]]; then
        j=0
    else
        j=$(($i-1))
    fi
    meshfile=$meshdir"/"$(echo ${mesh[$i]} | cut -d ':' -f 2)
    echo -e "------------------------------------------------------------------------------"
    echo -e "Mesh $i out of $nbmesh: $meshfile"
    echo -e "Output directory: $outsubdir"
    echo -e "------------------------------------------------------------------------------"
    # Execute code
    if($executable -m $meshfile -k $k -s $tcsol -n ${iter[$j]} -t $t_initial -f $t_final -i $is_implicit $plot -d $h_scaling -b $stab_par --solver $solver); then
      # Move outputs
      mv results.txt $outsubdir/results-$i.txt
		  if [ "$plot" != "" ]; then  
		    mkdir $outsubdir/plot-$i
		    mv plot_D*.vtu $outsubdir/plot-$i/
		    mv plot_theta*.vtu $outsubdir/plot-$i/
		    mv plot_B*.vtu $outsubdir/plot-$i/
		  fi
    fi
done

# 2 field system starD and theta
if [ "$executable_name" == "ecddr-einstein" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta1=$(awk '/^E_L2Theta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta2=$(awk '/^E_L2Theta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2Theta3=$(awk '/^E_L2Theta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2Theta=$(awk '/^relE_L2Theta:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2Theta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta1/$E_L2Theta1)/log($OldMeshSize/$MeshSize))")
        E_L2Theta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta2/$E_L2Theta2)/log($OldMeshSize/$MeshSize))")
        E_L2Theta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2Theta3/$E_L2Theta3)/log($OldMeshSize/$MeshSize))")
        relE_L2ThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2Theta/$relE_L2Theta)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2Theta1 $E_L2Theta1Rate $relE_L2Theta $relE_L2ThetaRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2Theta2 $E_L2Theta2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2Theta3 $E_L2Theta3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2Theta1 -- $relE_L2Theta --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2Theta2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2Theta3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
# 3 field system, starD, starTheta, starB
elif [ "$executable_name" == "ecddr-einstein-wp" ]; then
  # CREATE DATA FILE FOR LATEX
  echo -e "Deg MeshSize dt E_L2D RateD relE_L2D RateSumD E_L2Theta RateTheta relE_L2Theta RateSumTheta E_L2B RateB relE_L2B RateSumB" > $outsubdir/$errorsfile
  echo -e "TwallDDRCore TprocDDRCore TwallAssemble TprocAssemble TwallSolve TprocSolve TwallRun TprocRun" > $outsubdir/$timesfile
  for i in `seq 1 $nbmesh`; 
  do
      Degree=$(awk '/^Degree:/ {print $NF}' $outsubdir/results-$i.txt)
      MeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$i.txt)
      Timestep=$(awk '/^Timestep:/ {print $NF}' $outsubdir/results-$i.txt)
      NbCells=$(awk '/^NbCells:/ {print $NF}' $outsubdir/results-$i.txt)
      NbFaces=$(awk '/^NbFaces:/ {print $NF}' $outsubdir/results-$i.txt)
      NbEdges=$(awk '/^NbEdges:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX2=$(awk '/^DimX2:/ {print $NF}' $outsubdir/results-$i.txt)
      DimX1=$(awk '/^DimX1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$i.txt)
      E_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$i.txt)
      relE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallDDRCore=$(awk '/^TwallDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocDDRCore=$(awk '/^TprocDDRCore:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallAssemble=$(awk '/^TwallAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocAssemble=$(awk '/^TprocAssemble:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallSolve=$(awk '/^TwallSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocSolve=$(awk '/^TprocSolve:/ {print $NF}' $outsubdir/results-$i.txt)
      TwallRun=$(awk '/^TwallRun:/ {print $NF}' $outsubdir/results-$i.txt)
      TprocRun=$(awk '/^TprocRun:/ {print $NF}' $outsubdir/results-$i.txt)
      echo -e "$TwallDDRCore $TprocDDRCore $TwallAssemble $TprocAssemble $TwallSolve $TprocSolve $TwallRun $TprocRun" >> $outsubdir/$timesfile
      if(($i > 1)); then
        imo=$(perl -E "say $i - 1")
        OldMeshSize=$(awk '/^MeshSize:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD1=$(awk '/^E_L2starD1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD2=$(awk '/^E_L2starD2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starD3=$(awk '/^E_L2starD3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starD=$(awk '/^relE_L2starD:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta1=$(awk '/^E_L2starTheta1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta2=$(awk '/^E_L2starTheta2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starTheta3=$(awk '/^E_L2starTheta3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starTheta=$(awk '/^relE_L2starTheta:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB1=$(awk '/^E_L2starB1:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB2=$(awk '/^E_L2starB2:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldE_L2starB3=$(awk '/^E_L2starB3:/ {print $NF}' $outsubdir/results-$imo.txt)
        OldrelE_L2starB=$(awk '/^relE_L2starB:/ {print $NF}' $outsubdir/results-$imo.txt)
        E_L2starD1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD1/$E_L2starD1)/log($OldMeshSize/$MeshSize))")
        E_L2starD2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD2/$E_L2starD2)/log($OldMeshSize/$MeshSize))")
        E_L2starD3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starD3/$E_L2starD3)/log($OldMeshSize/$MeshSize))")
        relE_L2starDRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starD/$relE_L2starD)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta1/$E_L2starTheta1)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta2/$E_L2starTheta2)/log($OldMeshSize/$MeshSize))")
        E_L2starTheta3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starTheta3/$E_L2starTheta3)/log($OldMeshSize/$MeshSize))")
        relE_L2starThetaRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starTheta/$relE_L2starTheta)/log($OldMeshSize/$MeshSize))")
        E_L2starB1Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB1/$E_L2starB1)/log($OldMeshSize/$MeshSize))")
        E_L2starB2Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB2/$E_L2starB2)/log($OldMeshSize/$MeshSize))")
        E_L2starB3Rate=$(perl -E "say sprintf(\"%.2f\", log($OldE_L2starB3/$E_L2starB3)/log($OldMeshSize/$MeshSize))")
        relE_L2starBRate=$(perl -E "say sprintf(\"%.2f\", log($OldrelE_L2starB/$relE_L2starB)/log($OldMeshSize/$MeshSize))")
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 $E_L2starD1Rate $relE_L2starD $relE_L2starDRate $E_L2starTheta1 $E_L2starTheta1Rate $relE_L2starTheta $relE_L2starThetaRate $E_L2starB1 $E_L2starB1Rate $relE_L2starB $relE_L2starBRate" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 $E_L2starD2Rate -- -- $E_L2starTheta2 $E_L2starTheta2Rate -- -- $E_L2starB2 $E_L2starB2Rate -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 $E_L2starD3Rate -- -- $E_L2starTheta3 $E_L2starTheta3Rate -- -- $E_L2starB3 $E_L2starB3Rate -- --" >> $outsubdir/$errorsfile
      else
        echo -e "$Degree $MeshSize $Timestep $E_L2starD1 -- $relE_L2starD -- $E_L2starTheta1 -- $relE_L2starTheta -- $E_L2starB1 -- $relE_L2starB --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD2 -- -- -- $E_L2starTheta2 -- -- -- $E_L2starB2 -- -- --" >> $outsubdir/$errorsfile
        echo -e "-- -- -- $E_L2starD3 -- -- -- $E_L2starTheta3 -- -- -- $E_L2starB3 -- -- --" >> $outsubdir/$errorsfile
      fi
  done;
fi
# For standard output: we do not output all the separate errors for u, p etc.
cat $outsubdir/$errorsfile | column -t
# Final error files with all errors
column -t < $outsubdir/$errorsfile | tee $outsubdir/$errorsfile > /dev/null
column -t < $outsubdir/$timesfile | tee $outsubdir/$timesfile


